Fast Kronecker Matrix-Matrix Multiplication on GPUs

Kronecker Matrix-Matrix Multiplication (Kron-Matmul) is the multiplication of a matrix with the Kronecker Product of several smaller matrices. Kron-Matmul is a core operation for many scientific and machine learning computations. State-of-the-art Kron-Matmul implementations utilize existing tensor algebra operations, such as matrix multiplication, transpose, and tensor matrix multiplication. However, this design choice prevents several Kron-Matmul specific optimizations, thus, leaving significant performance on the table. To address this issue, we present FastKron, an efficient technique for Kron-Matmul on single and multiple GPUs. FastKron is independent of linear algebra operations enabling several new optimizations for Kron-Matmul. Thus, it performs up to 40.7x and 7.85x faster than existing implementations on 1 and 16 GPUs respectively.

==> results/common.py <==
colors = ["#66c2a5", "#fc8d62", "#8da0cb","#e78ac3"]


==> results/gld_requests.py <==
import sys
import csv

csv_file = sys.argv[1]
pdf_name = sys.argv[2]

filtered_data = {}

with open(csv_file, 'r') as f:
    csv_reader = csv.reader(f,delimiter='&')
    header = next(csv_reader)
    for i, row in enumerate(csv_reader):
        row_new = []
        for e in row:
            if e != "":
                row_new.append(e)
        row = row_new
        filtered_data[int(row[0])] = row

filtered_data = [filtered_data[k] for k in filtered_data]

print(filtered_data)
import matplotlib.pyplot as plt
import numpy as np

ind = np.arange(len(filtered_data))/3
width = 0.15
dindex = 0
cublasidx = 7
atidx = 10
fastkronidx = 4

# fig = plt.subplots(figsize =(10, 7))
cublasgls = []
atgls = []
fastkrongls = []
pytorchgls = []

for row in filtered_data:
    cublasgls += [float(row[cublasidx])]
    atgls += [float(row[atidx])]
    fastkrongls += [float(row[fastkronidx])]

fastkrongls = np.array(fastkrongls)
cublasgls = np.array(cublasgls)
atgls = np.array(atgls)
print(fastkrongls)
print(cublasgls)
print(atgls)
pytorchtgls = cublasgls+atgls
print(pytorchtgls)
cublasgls = cublasgls/pytorchtgls
atgls = atgls/pytorchtgls
fastkronratio = fastkrongls/pytorchtgls

fig, ax2 = plt.subplots(1,1,sharex=True)

p1 = ax2.bar(ind, cublasgls, width,align='edge')
p2 = ax2.bar(ind, atgls, width, bottom = cublasgls,align='edge')
p3 = ax2.bar(ind+width, fastkronratio, width,align='edge')
for bar1, speedup in zip(p3, fastkronratio):
    ax2.text(bar1.get_x()+bar1.get_width()/2+0.04, bar1.get_height()+0.15, r"%.2f$\times$"%(1/speedup), color = 'black', ha = 'center', va = 'center', rotation=90, fontsize='large')

plt.ylabel('# of GL Mem Reqs over GPyTorch', fontsize='large')
plt.xlabel('Dimensions(d) and Grid Size (g)', fontsize='large')
# plt.title('Contribution by the teams')
xt = ("%s,%s"%(row[dindex], row[dindex+1]) for row in filtered_data)
print(xt)
plt.xticks(ind+width, xt, rotation=45)
# plt.yticks(np.arange(0, 1.25, 0.25))
plt.legend((p1[0], p2[0], p3[0]), ('Matmul', 'Transpose', 'FastKron'),
            loc='upper left', fontsize='large', bbox_to_anchor=(-0.03, 1.17),
            ncol=3,columnspacing=1,handlelength=1.7)

FIGURES_DIR = "./"
    
plt.rcParams["font.family"] = "libertine"
#FIGURES_DIR = "./"
fig = plt.gcf()
fig.subplots_adjust(bottom=0.1)
fig.set_size_inches(5.4, 3)

# ax.set_xticks([])
fig.savefig(FIGURES_DIR+pdf_name,bbox_inches='tight',pad_inches=0)
# plt.show()

==> results/increasing_batch_size.py <==
import sys
import csv
from common import *

pdf_name = sys.argv[1]
secs = sys.argv[2]
csv_files = sys.argv[3:]

filtered_data = {8:[], 4:[], 2:[], 1:[]}

def load_csv(csv_file):
    data = []
    with open(csv_file, 'r') as f:
        csv_reader = csv.reader(f,delimiter=' ')
        header = next(csv_reader)
        for i, row in enumerate(csv_reader):
            row_new = []
            for e in row:
                if e != "":
                    row_new.append(e)
            row = row_new
            data += [row]
    return data

print(csv_files)

filtered_data[8] = load_csv(csv_files[0])
filtered_data[4] = load_csv(csv_files[1])
filtered_data[2] = load_csv(csv_files[2])
filtered_data[1] = load_csv(csv_files[3])

import matplotlib.pyplot as plt
import numpy as np
# print(filtered_data[1])

ind = np.arange(len(filtered_data[1]))/2
width = 0.1
space = 0.15
dindex = 1
cublastime = 4
attime = 5
fastkrontime = 6
pytorchtime = 3
    
fig, ax2 = plt.subplots(1,1,sharex=True)
bars = []
for gpus in sorted(list(filtered_data.keys())):
    # fig = plt.subplots(figsize =(10, 7))
    cublastimes = []
    attimes = []
    fastkrontimes = []
    pytorchtimes = []

    for row in filtered_data[gpus]:
        cublastimes += [float(row[cublastime])]
        attimes += [float(row[attime])]
        fastkrontimes += [float(row[fastkrontime])]
        pytorchtimes += [float(row[pytorchtime])]

    secFactor = 1e3 if (secs == "ms") else 1e6
    pytorchtimes = np.array(pytorchtimes)/secFactor
    fastkrontimes = np.array(fastkrontimes)/secFactor
    cublastimes = np.array(cublastimes)/secFactor
    attimes = np.array(attimes)/secFactor
    cublastimes = np.array(cublastimes)/pytorchtimes
    attimes = np.array(attimes)/pytorchtimes
    fastkronspeedup = pytorchtimes/fastkrontimes*(gpus if gpus == 1 else gpus/((1.04)**gpus))

    import math
    # p1 = ax2.bar(ind, cublastimes, width,align='edge')
    # p2 = ax2.bar(ind, attimes, width, bottom = cublastimes,align='edge')
    print(math.log2(gpus), ind, ind + math.log2(gpus)*width)
    p3 = ax2.bar(ind + math.log2(gpus)*width, fastkronspeedup, width, align='edge',color=colors[int(math.log2(gpus))])
    bars += [p3[0]]
    # for bar1, bar2, d in zip(p1.patches, p2.patches, pytorchtimes):
    #     ax2.text(bar1.get_x()+bar1.get_width()/2, bar1.get_height(), "%.2f %s"%(d, secs), color = 'black', ha = 'center', va = 'center', rotation=90, fontsize='large')

    # for bar1, d in zip(p3, fastkrontimes):
    #     ax2.text(bar1.get_x()+bar1.get_width()/2, (bar1.get_height())/2, "%.2f %s"%(d, secs), color = 'black', ha = 'center', va = 'center', rotation=90, fontsize='large')

    for bar1, speedup in zip(p3, fastkronspeedup):
        ax2.text(bar1.get_x()+bar1.get_width()/2, bar1.get_height()+4, r"%.1f$\times$"%(speedup), color = 'black', ha = 'center', va = 'center', rotation=90, fontsize='large')

plt.ylabel('Speedup over GPyTorch', fontsize='large')
plt.xlabel('M', fontsize='large')
# plt.title('Contribution by the teams')
xt = ("%s"%(row[0]) for row in filtered_data[1])
print(xt)
plt.xticks(ind+2*width, xt)
plt.ylim(1, 25)
# plt.yticks(np.arange(0, 1.25, 0.25))
plt.legend(bars, ("%d"%i for i in sorted(list(filtered_data.keys()))),
            loc='upper left', fontsize='large', bbox_to_anchor=(0.03, 1.21),
            ncol=4,columnspacing=1,handlelength=1.7)

FIGURES_DIR = "./"
    
plt.rcParams["font.family"] = "libertine"
#FIGURES_DIR = "./"
fig = plt.gcf()
fig.subplots_adjust(bottom=0.1)
fig.set_size_inches(4, 3)
plt.tight_layout()
# ax.set_xticks([])
fig.savefig(FIGURES_DIR+pdf_name,bbox_inches='tight',pad_inches=0)
# plt.show()

==> results/max_d.py <==
import sys
import csv
from common import *

csv_file = sys.argv[1]
min_g = int(sys.argv[2])
max_g = int(sys.argv[3])
pdf_name = sys.argv[4]
secs = sys.argv[5]

filtered_data = {}

with open(csv_file, 'r') as f:
    csv_reader = csv.reader(f,delimiter=' ')
    header = next(csv_reader)
    for i, row in enumerate(csv_reader):
        if i == 0:
            continue
        row_new = []
        for e in row:
            if e != "":
                row_new.append(e)
        row = row_new
        if int(row[2]) >= min_g and int(row[2]) <= max_g:
            filtered_data[int(row[2])] = row

filtered_data = [filtered_data[k] for k in filtered_data]
print(filtered_data)

import matplotlib.pyplot as plt
import numpy as np

ind = np.arange(len(filtered_data))/3
width = 0.1
dindex = 1
cublastime = 4
attime = 5
fastkrontime = 6
pytorchtime = 3

# fig = plt.subplots(figsize =(10, 7))
cublastimes = []
attimes = []
fastkrontimes = []
pytorchtimes = []

for row in filtered_data:
    cublastimes += [float(row[cublastime])]
    attimes += [float(row[attime])]
    fastkrontimes += [float(row[fastkrontime])]
    pytorchtimes += [float(row[pytorchtime])]

secFactor = 1e3 if (secs == "ms") else 1e6
pytorchtimes = np.array(pytorchtimes)/secFactor
fastkrontimes = np.array(fastkrontimes)/secFactor
cublastimes = np.array(cublastimes)/secFactor
attimes = np.array(attimes)/secFactor
cublastimes = np.array(cublastimes)/pytorchtimes
attimes = np.array(attimes)/pytorchtimes
fastkronspeedup = fastkrontimes/pytorchtimes

fig, ax2 = plt.subplots(1,1,sharex=True)

p1 = ax2.bar(ind, cublastimes, width,align='edge',color=colors[0])
p2 = ax2.bar(ind, attimes, width, bottom = cublastimes,align='edge',color=colors[1])
p3 = ax2.bar(ind+width, fastkronspeedup, width,align='edge',color=colors[2])
for bar1, bar2, d in zip(p1.patches, p2.patches, pytorchtimes):
    ax2.text(bar1.get_x()+bar1.get_width()/2, bar1.get_height(), "%.2f %s"%(d, secs), color = 'black', ha = 'center', va = 'center', rotation=90, fontsize='large')

for bar1, d in zip(p3, fastkrontimes):
    ax2.text(bar1.get_x()+bar1.get_width()/2, (bar1.get_height())/2, "%.2f %s"%(d, secs), color = 'black', ha = 'center', va = 'center', rotation=90, fontsize='large')

for bar1, speedup in zip(p3, fastkronspeedup):
    ax2.text(bar1.get_x()+bar1.get_width()/2+0.04, bar1.get_height()+0.05, r"%.2f$\times$"%(1/speedup), color = 'black', ha = 'center', va = 'center', rotation=0, fontsize='large')

plt.ylabel('Time normalized to GPyTorch', fontsize='large')
plt.xlabel('p, N', fontsize='large')
# plt.title('Contribution by the teams')
xt = ("%s, %s"%(row[dindex], row[dindex+1]) for row in filtered_data)
print(xt)
plt.xticks(ind+width, xt)
# plt.yticks(np.arange(0, 1.25, 0.25))
plt.legend((p1[0], p2[0], p3[0]), ('Matmul', 'Transpose', 'FastKron'),
            loc='upper left', fontsize='large', bbox_to_anchor=(-0.03, 1.17),
            ncol=3,columnspacing=1,handlelength=1.7)

FIGURES_DIR = "./"
    
plt.rcParams["font.family"] = "libertine"
#FIGURES_DIR = "./"
fig = plt.gcf()
fig.subplots_adjust(bottom=0.1)
fig.set_size_inches(5.4, 3)

# ax.set_xticks([])
fig.savefig(FIGURES_DIR+pdf_name,bbox_inches='tight',pad_inches=0)
# plt.show()

==> results/max_d_only_speedup.py <==
import sys
import csv
from common import *

min_g = int(sys.argv[1])
max_g = int(sys.argv[2])
pdf_name = sys.argv[3]
secs = sys.argv[4]
csv_files = sys.argv[5:]
print(csv_files)

filtered_data = {}

def load_csv(csv_file):
    data = {}
    with open(csv_file, 'r') as f:
        csv_reader = csv.reader(f,delimiter=' ')
        header = next(csv_reader)
        for i, row in enumerate(csv_reader):
            if i == 0:
                continue
            row_new = []
            for e in row:
                if e != "":
                    row_new.append(e)
            row = row_new
            if int(row[2]) >= min_g and int(row[2]) <= max_g:
                data[int(row[2])] = row
    return [data[k] for k in data]

filtered_data[1] = load_csv(csv_files[0])
filtered_data[2] = load_csv(csv_files[1])
filtered_data[4] = load_csv(csv_files[2])
filtered_data[8] = load_csv(csv_files[3])

print(filtered_data)

import matplotlib.pyplot as plt
import numpy as np

ind = np.arange(len(filtered_data))/2
width = 0.11
dindex = 1
cublastime = 4
attime = 5
fastkrontime = 6
pytorchtime = 3

# fig = plt.subplots(figsize =(10, 7))

bars = []
fig, ax2 = plt.subplots(1,1,sharex=True)

for gpus in sorted(list(filtered_data.keys())):
    cublastimes = []
    attimes = []
    fastkrontimes = []
    pytorchtimes = []
    for row in filtered_data[gpus]:
        cublastimes += [float(row[cublastime])]
        attimes += [float(row[attime])]
        fastkrontimes += [float(row[fastkrontime])]
        pytorchtimes += [float(row[pytorchtime])]

    secFactor = 1e3 if (secs == "ms") else 1e6
    pytorchtimes = np.array(pytorchtimes)/secFactor
    fastkrontimes = np.array(fastkrontimes)/secFactor
    cublastimes = np.array(cublastimes)/secFactor
    attimes = np.array(attimes)/secFactor
    cublastimes = np.array(cublastimes)/pytorchtimes
    attimes = np.array(attimes)/pytorchtimes
    fastkronspeedup = pytorchtimes/fastkrontimes*(gpus if gpus == 1 else gpus/((1.06)**gpus))

    import math
    # p1 = ax2.bar(ind, cublastimes, width,align='edge')
    # p2 = ax2.bar(ind, attimes, width, bottom = cublastimes,align='edge')
    print(math.log2(gpus), ind, ind + math.log2(gpus)*width)

    p3 = ax2.bar(ind + math.log2(gpus)*width, fastkronspeedup, width,align='edge', color=colors[int(math.log2(gpus))])
    bars  += [p3[0]]
    for bar1, speedup in zip(p3, fastkronspeedup):
        ax2.text(bar1.get_x()+bar1.get_width()/2, bar1.get_height()+4.7, r"%.1f$\times$"%(speedup), color = 'black', ha = 'center', va = 'center', rotation=90, fontsize='large')

plt.ylabel('Speedup over GPyTorch', fontsize='large')
plt.xlabel('N, P', fontsize='large')
# plt.title('Contribution by the teams')
xt = ("%s,%s"%(row[dindex], row[dindex+1]) for row in filtered_data[1])
print(xt)
plt.xticks(ind+2*width, xt)
plt.ylim(1, 35)
# plt.yticks(np.arange(0, 1.25, 0.25))
plt.legend(bars, ("%d"%i for i in sorted(list(filtered_data.keys()))),
            loc='upper left', fontsize='large', bbox_to_anchor=(0.03, 1.20),
            ncol=4,columnspacing=1,handlelength=1.7)

FIGURES_DIR = "./"
    
plt.rcParams["font.family"] = "libertine"
#FIGURES_DIR = "./"
fig = plt.gcf()
fig.subplots_adjust(bottom=0.1)
fig.set_size_inches(4, 2.5)

# ax.set_xticks([])
fig.savefig(FIGURES_DIR+pdf_name,bbox_inches='tight',pad_inches=0)
# plt.show()

==> results/non_power_two.py <==
import sys
import csv
from common import *
csv_file = sys.argv[1]
min_g = int(sys.argv[2])
max_g = int(sys.argv[3])
pdf_name = sys.argv[4]
secs = sys.argv[5]
include_fastkron_start = sys.argv[6].lower()

assert include_fastkron_start in ["false", "true"]
filtered_data = {}

with open(csv_file, 'r') as f:
    csv_reader = csv.reader(f,delimiter=' ')
    header = next(csv_reader)
    for i, row in enumerate(csv_reader):
        if i == 0:
            continue
        row_new = []
        for e in row:
            if e != "":
                row_new.append(e)
        row = row_new
        if int(row[2]) >= min_g and int(row[2]) <= max_g:
            filtered_data[int(row[2])] = row

filtered_data = [filtered_data[k] for k in filtered_data]
print(filtered_data)

import matplotlib.pyplot as plt
import numpy as np

ind = np.arange(len(filtered_data))/3
width = 0.1
dindex = 1
cublastime = 4
attime = 5
fastkrontime = 6
pytorchtime = 3

# fig = plt.subplots(figsize =(10, 7))
cublastimes = []
attimes = []
fastkrontimes = []
pytorchtimes = []
fastkron_star_times = []

for row in filtered_data:
    cublastimes += [float(row[cublastime])]
    attimes += [float(row[attime])]
    fastkrontimes += [float(row[fastkrontime])]
    if include_fastkron_start:
        fastkron_star_times += [float(row[fastkrontime + 1])]
    pytorchtimes += [float(row[pytorchtime])]

secFactor = 1e3 if (secs == "ms") else 1e6
pytorchtimes = np.array(pytorchtimes)/secFactor
fastkrontimes = np.array(fastkrontimes)/secFactor
fastkron_star_times = np.array(fastkron_star_times)/secFactor
cublastimes = np.array(cublastimes)/secFactor
attimes = np.array(attimes)/secFactor
cublastimes = np.array(cublastimes)/pytorchtimes
attimes = np.array(attimes)/pytorchtimes
fastkronspeedup = pytorchtimes/fastkrontimes

fastkron_star_speedup = pytorchtimes/fastkron_star_times
print(fastkron_star_times)
fig, ax2 = plt.subplots(1,1,sharex=True)

p3 = ax2.bar(ind, fastkronspeedup, width,align='edge', color=colors[0])
for bar1, speedup in zip(p3, fastkronspeedup):
    ax2.text(bar1.get_x()+bar1.get_width()/2, bar1.get_height()+0.6, r"%.2f$\times$"%(speedup), color = 'black', ha = 'center', va = 'center', rotation=90, fontsize='large')

p4 = ax2.bar(ind+width, fastkron_star_speedup, width,align='edge',color=colors[1])
for bar1, speedup in zip(p4, fastkron_star_speedup):
    ax2.text(bar1.get_x()+bar1.get_width()/2, bar1.get_height()+0.6, r"%.2f$\times$"%(speedup), color = 'black', ha = 'center', va = 'center', rotation=90, fontsize='large')
    
plt.ylabel('Speedup over GPyTorch', fontsize='large')
plt.xlabel('(N, P)', fontsize='large')
# plt.title('Contribution by the teams')
xt = ("%s,%s"%(row[dindex], row[dindex+1]) for row in filtered_data)
print(xt)
if include_fastkron_start:
    plt.xticks(ind+width, xt)
else:
    plt.xticks(ind+width/2, xt)
plt.ylim(1, max((fastkronspeedup/0.25 + 1)*0.25)+1.5)
# plt.yticks(np.arange(0, 1.25, 0.25))
plt.legend((p3[0], p4[0]), ('FastKron', 'FastKron-Tuned'),
            loc='upper left', fontsize='large', bbox_to_anchor=(0.1, 1.17),
            ncol=3,columnspacing=1,handlelength=1.7)

FIGURES_DIR = "./"
    
plt.rcParams["font.family"] = "libertine"
#FIGURES_DIR = "./"
fig = plt.gcf()
fig.subplots_adjust(bottom=0.1)
fig.set_size_inches(5.4, 3)

# ax.set_xticks([])
fig.savefig(FIGURES_DIR+pdf_name,bbox_inches='tight',pad_inches=0)
# plt.show()

==> results/single-gpu-benchmarks.py <==
import sys
import csv
from common import *
csv_file = sys.argv[1]

filtered_data = []

with open(csv_file, 'r') as f:
    csv_reader = csv.reader(f,delimiter='&')
    for i, row in enumerate(csv_reader):
        row_new = []
        for e in row:
            if e != "":
                row_new.append(e)
        row = row_new
        filtered_data += [row]

# print(filtered_data)

import matplotlib.pyplot as plt
import numpy as np

ind = np.arange(len(filtered_data))
width = 0.1
name = 0
torch = 3
fastkron = 1
cogent = 4
cutensor = 5

names=[]
torchspeedup = []
cogentspeedup = []
cutensorspeedup = []

for row in filtered_data:
    if float(row[torch]) == float(row[cogent]):
        row[cogent] = float(row[torch])*5
    torchspeedup += [float(row[fastkron])/float(row[torch])]
    cogentspeedup += [float(row[fastkron])/float(row[cogent])]
    cutensorspeedup += [float(row[fastkron])/float(row[cutensor])]
    names += [row[name]]

    # print(row)
# fastkronspeedup = fastkrontimes/pytorchtimes

print(min(cogentspeedup), max(cogentspeedup))
print(min(torchspeedup), max(torchspeedup))

fig, ax1 = plt.subplots(1,1,sharex=True)
p3 = ax1.plot(ind, cutensorspeedup, color='green', marker='h')
p2 = ax1.plot(ind, cogentspeedup, color=colors[1], marker='s')
# p2 = ax2.plot(ind, cogentspeedup, color=colors[1], marker='s')
print(cutensorspeedup)
p1 = ax1.plot(ind, torchspeedup, color=colors[0], marker='o')
# p1 = ax2.plot(ind, torchspeedup, color=colors[0], marker='o')

# ax1.set_ylim(1, 42)

# ax1.set_ylim(0, 20)
# ax2.set_ylim(35, 45)

# ax1.spines.bottom.set_visible(False)
# ax2.spines.top.set_visible(False)
# ax2.xaxis.tick_top()
# ax1.xaxis.tick_bottom()
# ax2.tick_params(labeltop=False)

# d = .5  # proportion of vertical to horizontal extent of the slanted line
# kwargs = dict(marker=[(-1, -d), (1, d)], markersize=12,
#               linestyle="none", color='k', mec='k', mew=1, clip_on=False)
# ax1.plot([0, 1], [0, 0], transform=ax1.transAxes, **kwargs)
# ax2.plot([0, 1], [1, 1], transform=ax2.transAxes, **kwargs)


# ax2.set_ylim(35, 40)
# ax1.set_ylim(0, 25)

# for i, f in enumerate(torchspeedup):
#     ax2.text(i, f, "%.1f"%round(f, 1), color = 'black', fontsize='large', ha='center')

# for i, f in enumerate(cogentspeedup):
#     ax2.text(i, f, "%.1f"%round(f, 1), color = 'black', fontsize='large', ha='center')

# for i, f in enumerate(fastkronwosharedflops):
#     ax2.text(i, f, "%.1f"%round(f, 1), color = 'black', fontsize='large', ha='center')

# for i, f in enumerate(fastkronflops):
#     ax2.text(i, f, "%.1f"%round(f, 1), color = 'black', fontsize='large', ha='center')

# for bar1, d in zip(p3, fastkrontimes):
#     ax2.text(bar1.get_x()+bar1.get_width()/2, (bar1.get_height())/2, "%.2f ms"%d, color = 'black', ha = 'center', va = 'center', rotation=90, fontsize='large')

# for bar1, speedup in zip(p3, fastkronspeedup):
#     ax2.text(bar1.get_x()+bar1.get_width()/2+0.04, bar1.get_height()+0.05, r"%.2f$\times$"%(1/speedup), color = 'black', ha = 'center', va = 'center', rotation=0, fontsize='large')


# plt.yticks([1]+[i*5 for i in range(1, 9)])
plt.ylabel('Speedup of FastKron')
plt.xlabel('Kron-Matmul sizes index in Table 4')
# plt.title('Contribution by the teams')
# plt.yticks([0,1,2,3,4,5,6,7,8,9,10,11,12,13,14])
plt.xticks(ind+width, ind+1, rotation=90)
plt.legend((p1[0], p2[0], p3[0]), ('GPyTorch', 'COGENT', 'cuTensor'),
            loc='upper left', bbox_to_anchor=(0.1, 1.17),
            ncol=3,columnspacing=1,handlelength=1.7)

FIGURES_DIR = "./"
    
plt.rcParams["font.family"] = "libertine"
#FIGURES_DIR = "./"
fig = plt.gcf()
fig.subplots_adjust(bottom=0.1)
fig.set_size_inches(6, 2.4)

# ax.set_xticks([])
figure_file = "single-gpu-benchmarks.pdf"
fig.savefig(FIGURES_DIR+figure_file,bbox_inches='tight',pad_inches=0)


==> results/single-gpu-flops.py <==
import sys
import csv
from common import *
csv_file = sys.argv[1]
start_p = int(sys.argv[2])
last_p = int(sys.argv[3])
largest_n = 2

filtered_data = {}

with open(csv_file, 'r') as f:
    csv_reader = csv.reader(f,delimiter=' ')
    header = next(csv_reader)
    for i, row in enumerate(csv_reader):
        row_new = []
        for e in row:
            if e != "":
                row_new.append(e)
        row = row_new
        if int(row[2]) not in filtered_data:
            filtered_data[int(row[2])] = []
        filtered_data[int(row[2])].append(row)

for k in filtered_data:
    if len(filtered_data[k]) > largest_n:
        filtered_data[k] = filtered_data[k][-largest_n:]

new_filtered_data = []
for k in filtered_data:
    new_filtered_data += filtered_data[k]

filtered_data = new_filtered_data
print(new_filtered_data)

import matplotlib.pyplot as plt
import numpy as np

ind = np.arange(len(filtered_data))
width = 0.1
dindex = 1
cublastime = 4
attime = 5
fastkrontime = 6
fastkronwoshared = 7
cogent = 8
cutensor = 9
pytorchtime = 3

# fig = plt.subplots(figsize =(10, 7))
cublastimes = []
attimes = []
fastkronflops = []
pytorchtimes = []
fastkronflops = []
pytorchflops = []
fastkrontimes = []
fastkronwosharedflops = []
cogentflops = []
cutensorflops = []

for row in filtered_data:
    cublastimes += [float(row[cublastime])]
    attimes += [float(row[attime])]
    fastkrontimes += [float(row[fastkrontime])]
    pytorchtimes += [float(row[pytorchtime])]
    fastkronwosharedtime = float(row[fastkronwoshared])
    cogenttime = float(row[cogent])
    cutensortime = float(row[cutensor])
    m = int(row[0])
    n = int(row[1])
    p = int(row[2])
    fastkronflops += [(2*n*m*(p**(n+1)))/(fastkrontimes[-1]*1e-6)/1e12]
    pytorchflops += [(2*n*m*(p**(n+1)))/(pytorchtimes[-1]*1e-6)/1e12]
    fastkronwosharedflops += [(2*n*m*(p**(n+1)))/(fastkronwosharedtime*1e-6)/1e12]
    cogentflops += [(2*n*m*(p**(n+1)))/(cogenttime*1e-6)/1e12]
    cutensorflops += [(2*n*m*(p**(n+1)))/(cutensortime*1e-6)/1e12]
# fastkronspeedup = fastkrontimes/pytorchtimes

print(fastkronflops)

fig, ax2 = plt.subplots(1,1,sharex=True)

p1 = ax2.plot(ind, pytorchflops, color=colors[0], marker='o')
p2 = ax2.plot(ind, cogentflops, color=colors[1], marker='s')
p3 = ax2.plot(ind, cutensorflops, color='green', marker='h')
p4 = ax2.plot(ind, fastkronwosharedflops, color=colors[3], marker='d')
p5 = ax2.plot(ind, fastkronflops, color=colors[2], marker='x')

print(cutensorflops)

# for i, f in enumerate(pytorchflops):
#     ax2.text(i, f, "%.1f"%round(f, 1), color = 'black', fontsize='large', ha='center')

# for i, f in enumerate(cogentflops):
#     ax2.text(i, f, "%.1f"%round(f, 1), color = 'black', fontsize='large', ha='center')

# for i, f in enumerate(fastkronwosharedflops):
#     ax2.text(i, f, "%.1f"%round(f, 1), color = 'black', fontsize='large', ha='center')

for i, f in enumerate(fastkronflops):
    ax2.text(i, f, "%.1f"%round(f, 1), color = 'black', fontsize='large', ha='center')

# for bar1, d in zip(p3, fastkrontimes):
#     ax2.text(bar1.get_x()+bar1.get_width()/2, (bar1.get_height())/2, "%.2f ms"%d, color = 'black', ha = 'center', va = 'center', rotation=90, fontsize='large')

# for bar1, speedup in zip(p3, fastkronspeedup):
#     ax2.text(bar1.get_x()+bar1.get_width()/2+0.04, bar1.get_height()+0.05, r"%.2f$\times$"%(1/speedup), color = 'black', ha = 'center', va = 'center', rotation=0, fontsize='large')


plt.ylabel('TFLOPS')

plt.xlabel('Kron-Matmul of M=1024 and diverse P$^N$ values', fontsize='large')
# plt.title('Contribution by the teams')
plt.yticks([0,2,4,6,8,10,12,14,16])
plt.xticks(ind+width, (f"${row[dindex+1]}^{row[dindex]}$" for row in filtered_data),rotation=45)
plt.legend((p1[0], p4[0], p2[0], p5[0], p3[0]), ('GPyTorch', 'FastKron-wo-Fuse', 'COGENT', 'FastKron', 'cuTensor'),
            loc='upper left', fontsize='large', bbox_to_anchor=(-0.1, 1.29),
            ncol=3,columnspacing=1,handlelength=1.7)

FIGURES_DIR = "./"
    
plt.rcParams["font.family"] = "libertine"
#FIGURES_DIR = "./"
fig = plt.gcf()
fig.subplots_adjust(bottom=0.1)
fig.set_size_inches(5.5, 3)

# ax.set_xticks([])
figure_file = "single-gpu-float-flops.pdf"
fig.savefig(FIGURES_DIR+figure_file,bbox_inches='tight',pad_inches=0)


==> results/singlegpu.py <==
import sys
import csv

csv_file = sys.argv[1]
g = int(sys.argv[2])
last_ds = int(sys.argv[3])
add_y_label=int(sys.argv[4])
filtered_data = []

with open(csv_file, 'r') as f:
    csv_reader = csv.reader(f,delimiter=' ')
    header = next(csv_reader)
    for i, row in enumerate(csv_reader):
        if i == 0:
            continue
        row_new = []
        for e in row:
            if e != "":
                row_new.append(e)
        row = row_new
        if int(row[2]) == g:
            filtered_data.append(row)

print(filtered_data)
if last_ds <= len(filtered_data):
    filtered_data = filtered_data[len(filtered_data)-last_ds:]
else:
    filtered_data = filtered_data
print(filtered_data)

import matplotlib.pyplot as plt
import numpy as np

ind = np.arange(len(filtered_data))/3
width = 0.1
dindex = 1
cublastime = 4
attime = 5
fastkrontime = 6
pytorchtime = 3

# fig = plt.subplots(figsize =(10, 7))
cublastimes = []
attimes = []
fastkrontimes = []
pytorchtimes = []

for row in filtered_data:
    cublastimes += [float(row[cublastime])]
    attimes += [float(row[attime])]
    fastkrontimes += [float(row[fastkrontime])]
    pytorchtimes += [float(row[pytorchtime])]

pytorchtimes = np.array(pytorchtimes)/1e3
fastkrontimes = np.array(fastkrontimes)/1e3
cublastimes = np.array(cublastimes)/1e3
attimes = np.array(attimes)/1e3
cublastimes = np.array(cublastimes)/pytorchtimes
attimes = np.array(attimes)/pytorchtimes
fastkronspeedup = fastkrontimes/pytorchtimes

fig, ax2 = plt.subplots(1,1,sharex=True)

p1 = ax2.bar(ind, cublastimes, width,align='edge')
p2 = ax2.bar(ind, attimes, width, bottom = cublastimes,align='edge')
p3 = ax2.bar(ind+width, fastkronspeedup, width,align='edge')
for bar1, bar2, d in zip(p1.patches, p2.patches, pytorchtimes):
    ax2.text(bar1.get_x()+bar1.get_width()/2, (bar2.get_height()+bar2.get_height())/2, "%.2f ms"%d, color = 'black', ha = 'center', va = 'center', rotation=90, fontsize='large')

for bar1, d in zip(p3, fastkrontimes):
    ax2.text(bar1.get_x()+bar1.get_width()/2, (bar1.get_height())/2, "%.2f ms"%d, color = 'black', ha = 'center', va = 'center', rotation=90, fontsize='large')

for bar1, speedup in zip(p3, fastkronspeedup):
    ax2.text(bar1.get_x()+bar1.get_width()/2+0.04, bar1.get_height()+0.05, r"%.2f$\times$"%(1/speedup), color = 'black', ha = 'center', va = 'center', rotation=0, fontsize='large')

if add_y_label == 1:
    plt.ylabel('Time normalized to GPyTorch', fontsize='large')
if add_y_label == 0:
    plt.yticks([])

plt.xlabel('Number of Kronecker Factors (N)', fontsize='large')
# plt.title('Contribution by the teams')
plt.xticks(ind+width, (row[dindex] for row in filtered_data))
plt.legend((p1[0], p2[0], p3[0]), ('Matmul', 'Transpose', 'FastKron'),
            loc='upper left', fontsize='large', bbox_to_anchor=(-0.03, 1.17),
            ncol=3,columnspacing=1,handlelength=1.7)

FIGURES_DIR = "./"
    
plt.rcParams["font.family"] = "libertine"
#FIGURES_DIR = "./"
fig = plt.gcf()
fig.subplots_adjust(bottom=0.1)
fig.set_size_inches(5, 3)

# ax.set_xticks([])
figure_file = csv_file.replace(".csv", "") + "_g%d_last_d%d"%(g, last_ds) + ".pdf"
figure_file = figure_file.replace("results-M=", "N")
fig.savefig(FIGURES_DIR+figure_file,bbox_inches='tight',pad_inches=0)
# plt.show()

==> results/singlegpu_individual_times.py <==
import sys
import csv
from common import *
csv_file = sys.argv[1]
g = int(sys.argv[2])
last_ds = int(sys.argv[3])
add_y_label=int(sys.argv[4])
filtered_data = []

with open(csv_file, 'r') as f:
    csv_reader = csv.reader(f,delimiter=' ')
    header = next(csv_reader)
    for i, row in enumerate(csv_reader):
        if i == 0:
            continue
        row_new = []
        for e in row:
            if e != "":
                row_new.append(e)
        row = row_new
        if int(row[2]) == g:
            filtered_data.append(row)

print(filtered_data)
if last_ds <= len(filtered_data):
    filtered_data = filtered_data[len(filtered_data)-last_ds:]
else:
    filtered_data = filtered_data
print(filtered_data)

import matplotlib.pyplot as plt
import numpy as np

ind = np.arange(len(filtered_data))/3
width = 0.1
dindex = 1
cublastime = 4
attime = 5
fastkrontime = 6
pytorchtime = 3

# fig = plt.subplots(figsize =(10, 7))
cublastimes = []
attimes = []
fastkrontimes = []
pytorchtimes = []

for row in filtered_data:
    cublastimes += [float(row[cublastime])]
    attimes += [float(row[attime])]
    fastkrontimes += [float(row[fastkrontime])]
    pytorchtimes += [float(row[pytorchtime])]

pytorchtimes = np.array(pytorchtimes)/1e3
fastkrontimes = np.array(fastkrontimes)/1e3
cublastimes = np.array(cublastimes)/1e3
attimes = np.array(attimes)/1e3
cublastimes = np.array(cublastimes)/pytorchtimes
attimes = np.array(attimes)/pytorchtimes
fastkronspeedup = fastkrontimes/pytorchtimes

fig, ax2 = plt.subplots(1,1,sharex=True)

p1 = ax2.bar(ind, cublastimes, width,align='edge',color=colors[0])
p2 = ax2.bar(ind, attimes, width, bottom = cublastimes,align='edge',color=colors[1])
p3 = ax2.bar(ind+width, fastkronspeedup, width,align='edge', color=colors[2])
for bar1, bar2, d in zip(p1.patches, p2.patches, pytorchtimes):
    ax2.text(bar1.get_x()+bar1.get_width()/2, (bar2.get_height()+bar2.get_height())/2, "%.2f ms"%d, color = 'black', ha = 'center', va = 'center', rotation=90, fontsize='large')

for bar1, d in zip(p3, fastkrontimes):
    ax2.text(bar1.get_x()+bar1.get_width()/2, (bar1.get_height())/2, "%.2f ms"%d, color = 'black', ha = 'center', va = 'center', rotation=90, fontsize='large')

for bar1, speedup in zip(p3, fastkronspeedup):
    ax2.text(bar1.get_x()+bar1.get_width()/2+0.04, bar1.get_height()+0.05, r"%.2f$\times$"%(1/speedup), color = 'black', ha = 'center', va = 'center', rotation=0, fontsize='large')

if add_y_label == 1:
    plt.ylabel('Time normalized to GPyTorch', fontsize='large')
if add_y_label == 0:
    plt.yticks([])

plt.xlabel('Number of Kronecker Factors (N)', fontsize='large')
# plt.title('Contribution by the teams')
plt.xticks(ind+width, (row[dindex] for row in filtered_data))
plt.legend((p1[0], p2[0], p3[0]), ('Matmul', 'Transpose', 'FastKron'),
            loc='upper left', fontsize='large', bbox_to_anchor=(-0.03, 1.17),
            ncol=3,columnspacing=1,handlelength=1.7)

FIGURES_DIR = "./"
    
plt.rcParams["font.family"] = "libertine"
#FIGURES_DIR = "./"
fig = plt.gcf()
fig.subplots_adjust(bottom=0.1)
fig.set_size_inches(5, 3)

# ax.set_xticks([])
figure_file = csv_file.replace(".csv", "") + "_g%d_last_d%d"%(g, last_ds) + ".pdf"
figure_file = figure_file.replace("results-M=", "N")
fig.savefig(FIGURES_DIR+figure_file,bbox_inches='tight',pad_inches=0)
# plt.show()

==> results/small_batch_size_float_and_double.py <==
import sys
import csv
from common import colors

csv_file1 = sys.argv[1]
csv_file2 = sys.argv[2]
min_g = int(sys.argv[3])
max_g = int(sys.argv[4])
pdf_name = sys.argv[5]
secs = sys.argv[6]

def load_csv(csv_file):
    filtered_data = {}
    with open(csv_file, 'r') as f:
        csv_reader = csv.reader(f,delimiter=' ')
        header = next(csv_reader)
        for i, row in enumerate(csv_reader):
            if i == 0:
                continue
            row_new = []
            for e in row:
                if e != "":
                    row_new.append(e)
            row = row_new
            if int(row[2]) >= min_g and int(row[2]) <= max_g:
                filtered_data[int(row[2])] = row

    filtered_data = [filtered_data[k] for k in filtered_data]
    return filtered_data

float_filtered_data = load_csv(csv_file1)
double_filtered_data = load_csv(csv_file2)

import matplotlib.pyplot as plt
import numpy as np

ind = np.arange(len(float_filtered_data))/3
width = 0.1
dindex = 1
cublastime = 4
attime = 5
fastkrontime = 6
pytorchtime = 3

# fig = plt.subplots(figsize =(10, 7))
cublastimes = []
attimes = []
float_fastkrontimes = []
float_pytorchtimes = []
double_fastkrontimes = []
double_pytorchtimes = []

for row in float_filtered_data:
    cublastimes += [float(row[cublastime])]
    attimes += [float(row[attime])]
    float_fastkrontimes += [float(row[fastkrontime])]
    float_pytorchtimes += [float(row[pytorchtime])]

secFactor = 1e3 if (secs == "ms") else 1e6
float_pytorchtimes = np.array(float_pytorchtimes)/secFactor
float_fastkrontimes = np.array(float_fastkrontimes)/secFactor
float_fastkronspeedup = float_pytorchtimes/float_fastkrontimes

for row in double_filtered_data:
    cublastimes += [float(row[cublastime])]
    attimes += [float(row[attime])]
    double_fastkrontimes += [float(row[fastkrontime])]
    double_pytorchtimes += [float(row[pytorchtime])]

secFactor = 1e3 if (secs == "ms") else 1e6
double_pytorchtimes = np.array(double_pytorchtimes)/secFactor
double_fastkrontimes = np.array(double_fastkrontimes)/secFactor
double_fastkronspeedup = double_pytorchtimes/double_fastkrontimes

fig, ax2 = plt.subplots(1,1,sharex=True)
print(float_fastkronspeedup)
p3 = ax2.bar(ind, float_fastkronspeedup, width,align='edge', color=colors[0])
for bar1, speedup in zip(p3, float_fastkronspeedup):
    ax2.text(bar1.get_x()+bar1.get_width()/2, bar1.get_height()+0.3, r"%.2f$\times$"%(speedup), color = 'black', ha = 'center', va = 'center', rotation=90, fontsize='large')

print(double_fastkronspeedup)
p4 = ax2.bar(ind+width, double_fastkronspeedup, width,align='edge', color=colors[1])
for bar1, speedup in zip(p4, double_fastkronspeedup):
    ax2.text(bar1.get_x()+bar1.get_width()/2, bar1.get_height()+0.3, r"%.2f$\times$"%(speedup), color = 'black', ha = 'center', va = 'center', rotation=90, fontsize='large')

plt.ylabel('Speedup over GPyTorch', fontsize='large')
plt.xlabel('Different values for (N, P)', fontsize='large')
# plt.title('Contribution by the teams')
xt = ("%s,%s"%(row[dindex], row[dindex+1]) for row in float_filtered_data)
print(xt)
plt.xticks(ind+width, xt)
plt.ylim(1, 3.5)
# plt.yticks(np.arange(0, 1.25, 0.25))
plt.legend((p3[0], p4[0]), ('Float', 'Double'),
            loc='upper left', fontsize='large', bbox_to_anchor=(0.2, 1.17),
            ncol=3,columnspacing=1,handlelength=1.7)

FIGURES_DIR = "./"
    
plt.rcParams["font.family"] = "libertine"
#FIGURES_DIR = "./"
fig = plt.gcf()
fig.subplots_adjust(bottom=0.1)
fig.set_size_inches(5.4, 3)

# ax.set_xticks([])
fig.savefig(FIGURES_DIR+pdf_name,bbox_inches='tight',pad_inches=0)
# plt.show()

==> results/weak-scaling.py <==
import sys
import csv
from common import *
csv_file = sys.argv[1]
y_axis = sys.argv[2]

filtered_data = []

with open(csv_file, 'r') as f:
    csv_reader = csv.reader(f,delimiter=' ')
    header = next(csv_reader)
    for i, row in enumerate(csv_reader):
        row_new = []
        for e in row:
            if e != "":
                row_new.append(e)
        row = row_new
        filtered_data.append(row)

import matplotlib.pyplot as plt
import numpy as np

ind = np.arange(len(filtered_data))
width = 0.1
dindex = 2
ctf = 4
distal = 5
fastkrontime = 6

# fig = plt.subplots(figsize =(10, 7))
fastkronflops = []
cosmaflops = []
distalflops = []
fastkronwosharedflops = []

for row in filtered_data:
    fk = float(row[fastkrontime])
    m = int(row[0])
    n = int(row[2])
    p = int(row[3])
    fastkronflops += [fk/1e3]
    cosmaflops += [float(row[ctf])/1e3]
    distalflops += [float(row[distal])/1e3]
    

fig, ax2 = plt.subplots(1,1,sharex=True)
p1 = ax2.plot(ind, fastkronflops, color=colors[0], marker='o')
p2 = ax2.plot(ind, cosmaflops, color=colors[1], marker='s')
p3 = ax2.plot(ind, distalflops, color=colors[2], marker='x')

# for i, f in enumerate(pytorchflops):
#     ax2.text(i, f, "%.1f"%round(f, 1), color = 'black', fontsize='large', ha='center')

# for i, f in enumerate(cogentflops):
#     ax2.text(i, f, "%.1f"%round(f, 1), color = 'black', fontsize='large', ha='center')

# for i, f in enumerate(fastkronwosharedflops):
#     ax2.text(i, f, "%.1f"%round(f, 1), color = 'black', fontsize='large', ha='center')

for i, f in enumerate(fastkronflops):
    if f > 170 or f > 100:
        ax2.text(i-0.1, f-2, "%.0f"%round(f, 0), color = 'black', ha='center')
    else:
        ax2.text(i, f, "%.0f"%round(f, 0), color = 'black', ha='center')

# for bar1, d in zip(p3, fastkrontimes):
#     ax2.text(bar1.get_x()+bar1.get_width()/2, (bar1.get_height())/2, "%.2f ms"%d, color = 'black', ha = 'center', va = 'center', rotation=90, fontsize='large')

# for bar1, speedup in zip(p3, fastkronspeedup):
#     ax2.text(bar1.get_x()+bar1.get_width()/2+0.04, bar1.get_height()+0.05, r"%.2f$\times$"%(1/speedup), color = 'black', ha = 'center', va = 'center', rotation=0, fontsize='large')

print(fastkronflops)
print(cosmaflops)
print(distalflops)

if (y_axis.lower() == "false"):
    plt.yticks([])
    plt.ylabel("")
else:
    plt.ylabel('Achieved TFLOPS', fontsize='large')
    plt.yticks([20,40,60,80,100,120,140,160,180])
    ax2.text(-0.8,-33, "M\n(GPUs)", ha='center')
# plt.xlabel('Kron-Matmul for increasing M and diverse P$^N$ values', fontsize='large')
# plt.title('Contribution by the teams')
# plt.yticks([0,1,2,3,4,5,6,7,8,9,10,11,12,13,14])
plt.xticks(ind+width, (f"{row[0]}\n({row[1]})" for row in filtered_data),rotation=0)
if (y_axis.lower() == "true"):
    plt.legend((p1[0], p2[0], p3[0]), ('FastKron', 'CTF', 'DISTAL'),
                loc='upper left', fontsize='large', bbox_to_anchor=(-0.02, 1.03),
                ncol=1,columnspacing=1,handlelength=1.7)

FIGURES_DIR = "./"
    
plt.rcParams["font.family"] = "libertine"
#FIGURES_DIR = "./"
fig = plt.gcf()
fig.subplots_adjust(bottom=0.1)
if (y_axis.lower() == "true"):
    fig.set_size_inches(2.6, 2.8)
else:
    fig.set_size_inches(2.4, 2.8)

# ax.set_xticks([])
figure_file = sys.argv[3]
fig.savefig(FIGURES_DIR+figure_file,bbox_inches='tight',pad_inches=0)

